Sample-Efficient Learning of Novel Visual Concepts

Despite the advances made in visual object recognition, state-of-the-art deep learning models struggle to effectively recognize novel objects in a few-shot setting where only a limited number of examples are provided. Unlike humans who excel at such tasks, these models often fail to leverage known relationships between entities in order to draw conclusions about such objects. In this work, we show that incorporating a symbolic knowledge graph into a state-of-the-art recognition model enables a new approach for effective few-shot classification. In our proposed neuro-symbolic architecture and training methodology, the knowledge graph is augmented with additional relationships extracted from a small set of examples, improving its ability to recognize novel objects by considering the presence of interconnected entities. Unlike existing few-shot classifiers, we show that this enables our model to incorporate not only objects but also abstract concepts and affordances. The existence of the knowledge graph also makes this approach amenable to interpretability through analysis of the relationships contained within it. We empirically show that our approach outperforms current state-of-the-art few-shot multi-label classification methods on the COCO dataset and evaluate the addition of abstract concepts and affordances on the Visual Genome dataset.

==> code/plot_cls_bottleneck.py <==
import matplotlib
matplotlib.rc('xtick', labelsize=20) 
matplotlib.rc('ytick', labelsize=20) 
from matplotlib import rcParams 
rcParams['font.family'] = 'AppleMyungjo'
rcParams['pdf.fonttype'] = 42
rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import numpy as np
import matplotlib.ticker
from matplotlib.legend_handler import HandlerTuple

x = [0, 1, 2, 3, 4, 5, 10, 16]

x_ticks = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
x_labels = [0, 1, 2, 3, 4, 5, '...', 10, '...', 16]

perf_cls = [44.6, 44.4, 44.1, 43.9, 43.5, 43.0, 0, 41.6, 0, 39.5]
perf_cls_gsnn = [44.6, 44.4, 44.3, 44.0, 43.8, 43.5, 0, 42.7, 0, 42.0]

fig, axes = plt.subplots(1, 1, figsize=(9,5))
bar1 = axes.bar(np.asarray(x_ticks) - 0.2, perf_cls_gsnn, 0.4, label="Classifier + GSNN", color='#598ed9')
axes.bar_label(bar1, labels=[f'{x:.1f}' for x in perf_cls_gsnn], fontsize=20, rotation=90, padding=10)
bar2 = axes.bar(np.asarray(x_ticks) + 0.2, perf_cls, 0.4, label="Classifier Only", color='#f3985c')
axes.bar_label(bar2, labels=[f'{x:.1f}' for x in perf_cls], fontsize=20, rotation=90, padding=10)
axes.set_xlabel('Number of Novel Concepts', fontsize=25, labelpad=0)
axes.set_ylabel('mAP Performance', fontsize=25, labelpad=0)
axes.set_ylim([36, 48])
# axes.legend(loc="upper right", ncol=1, fancybox=True, framealpha=1.0, fontsize=18)

plt.legend([(bar1), (bar2)], ['Classifier + GSNN', 'Classifier Only'], handler_map={tuple: HandlerTuple(ndivide=None)}, ncol=2, loc="center", fancybox=True, shadow=True, fontsize=20, bbox_to_anchor=[0.5, 1.0])

plt.subplots_adjust(left=0.09, right=0.98, top=0.91, bottom=0.15, wspace=0.9, hspace=0.9)
plt.xticks(ticks=x_ticks, labels=x_labels)

plt.savefig('classifier_performance_vs_num_cls.png', format='png')
plt.savefig('classifier_performance_vs_num_cls.pdf', format='pdf')

# fig = go.Figure()

# fig.add_trace(go.Scatter(
#     x = [0, 1, 5, 10, 15, 20],
#     y = [44.6, 44.0, 41.2, 39.6, 38.6, 35.6],
#     name="Fine-CLS"       # this sets its legend entry
# ))

# fig.add_trace(go.Scatter(
#     x = [0, 1, 5, 10, 15, 20],
#     y = [44.6, 44.3, 43.2, 42.4, 41.8, 39.2],
#     name="Fine-CLS+GSNN"       # this sets its legend entry
# ))

# fig = fig.update_layout(xaxis_title="Number of Novel Concepts", \
#                 yaxis_title="mAP Performance", \
#                 # yaxis_range=[0,50], \
#                 title="mAP Performance vs Number of Novel Concepts") 
# # plt.savefig('classifier_performance_vs_num_cls.png')
# fig.write_image("classifier_performance_vs_num_cls.pdf")


==> code/plot_edgetype_distribution.py <==
import matplotlib
matplotlib.rc('xtick', labelsize=20) 
matplotlib.rc('ytick', labelsize=20) 
from matplotlib import rcParams 
rcParams['font.family'] = 'AppleMyungjo'
rcParams['pdf.fonttype'] = 42
rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.ticker

x = ['on', 'has', 'in', 'of', 'wearing', 'on the', 'with', 'is on', 'behind', 'holding', 'on top of', 'has a', \
     'in the', 'near', 'is wearing', 'is on the', 'next to', 'on a', 'is in', 'wears', 'sitting on top of', \
      'under', 'by', 'of the', 'of a', 'has attribute']
y = [136, 90, 41, 30, 20, 4, 7, 2, 1, 9, 1, 4, 4, 0, 12, 0, 0, 1, 1, 8, 0, 0, 0, 0, 2, 882]

fig, axes = plt.subplots(1, 1, figsize=(9,5))

# Create a bar plot
plt.bar(x, y)

axes.set_xlabel('Edge Types', fontsize=25, labelpad=0)
axes.set_ylabel('Number of Edges', fontsize=25, labelpad=0)
axes.set_ylim([0, 1000])
plt.xticks([])

plt.subplots_adjust(left=0.16, right=0.98, top=0.96, bottom=0.15, wspace=0.9, hspace=0.9)

plt.savefig('edge_type_distribution.png', format='png')
plt.savefig('edge_type_distribution.pdf', format='pdf')


==> code/plot_nodeaddition.py <==
import matplotlib
matplotlib.rc('xtick', labelsize=20) 
matplotlib.rc('ytick', labelsize=20) 
from matplotlib import rcParams 
rcParams['font.family'] = 'AppleMyungjo'
rcParams['pdf.fonttype'] = 42
rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.ticker
from matplotlib.legend_handler import HandlerTuple

colors_light = ["#b0d4f6", "#ffc194", "#9ce7b0", "#ffb1ab"]
colors_medium = ["#598ed9", "#f3985c", "#7ad277", "#e07672"]
colors_dark = ["#5d87be", "#e59764", "#65b47b", "#d16465"]

x = [1, 2, 3, 4, 5]

x_ticks = [1, 2, 3, 4, 5]

first = ['bottle', 'car', 'tv', 'cat', 'chair']
first_value = [54, 71, 56, 65, 60]
second = ['cup', 'truck', 'laptop', 'dog', 'bench']
second_value = [58, 72, 57, 73, 51]
third = ['wineglass', 'bus', 'cellphone', 'horse', 'bed']
third_value = [58, 73, 50, 71, 57]

first_value_increase = [62, 80, 68, 76, 75]
second_value_increase = [75, 85, 65, 80, 60]
third_value_increase = [73, 83, 57, 77, 72]

print ('5 shot mean = ', sum(first_value + second_value + third_value) / 15)
print ('15 shot mean = ', sum(first_value_increase + second_value_increase + third_value_increase) / 15)

affordance = ['contain', 'transport', 'display', 'feed', 'sit']

fig, axes = plt.subplots(1, 1, figsize=(9,3.5))

b_a = axes.bar(np.asarray(x_ticks) + 0.2, first_value_increase, 0.15, label="", zorder=1, color=colors_light[0])
b_b = axes.bar(np.asarray(x_ticks) + 0.4, second_value_increase, 0.15, label="", zorder=1, color=colors_light[1])
b_c = axes.bar(np.asarray(x_ticks) + 0.6, third_value_increase, 0.15, label="", zorder=1, color=colors_light[2])

b_5a = axes.bar(np.asarray(x_ticks) + 0.2, first_value, 0.19, label="", zorder=2, color=colors_medium[0])
for i, bar in enumerate(b_5a):
    axes.text(bar.get_x() + bar.get_width()/2, 2, f'{first[i]}', ha='center', va='bottom', fontsize=20, rotation=90)

b_5b = axes.bar(np.asarray(x_ticks) + 0.4, second_value, 0.19, label="", zorder=2, color=colors_medium[1])
for i, bar in enumerate(b_5b):
    axes.text(bar.get_x() + bar.get_width()/2, 2, f'{second[i]}', ha='center', va='bottom', fontsize=20, rotation=90)

for i, bar in enumerate(b_5b):
    axes.text(bar.get_x() + bar.get_width()/2, -3, affordance[i], ha='center', va='top', fontsize=20)

b_5c = axes.bar(np.asarray(x_ticks) + 0.6, third_value, 0.19, label="", zorder=2, color=colors_medium[2])
for i, bar in enumerate(b_5c):
    axes.text(bar.get_x() + bar.get_width()/2, 2, f'{third[i]}', ha='center', va='bottom', fontsize=20, rotation=90)

plt.yticks(range(0, 101, 25))
plt.grid(axis='y', linestyle='--')

axes.set_ylabel('Macro AP', fontsize=25, labelpad=-10)
axes.set_xlabel('Novel Concept', fontsize=25, labelpad=23)
axes.set_ylim([0, 100])
plt.xticks([])

plt.subplots_adjust(left=0.1, right=0.98, top=0.92, bottom=0.20, wspace=0.9, hspace=0.9)

plt.legend([(b_5a, b_5b, b_5c), (b_a, b_b, b_c)], ['5-Shot', '15-Shot'], handler_map={tuple: HandlerTuple(ndivide=None)}, ncol=2, loc="center", fancybox=True, shadow=True, fontsize=20, bbox_to_anchor=[0.5, 1.0])

plt.savefig('node_addition_aff.png', format='png')
plt.savefig('node_addition_aff.pdf', format='pdf')


==> code/plot_nodeaddition_attr.py <==
import matplotlib
matplotlib.rc('xtick', labelsize=20) 
matplotlib.rc('ytick', labelsize=20) 
from matplotlib import rcParams 
rcParams['font.family'] = 'AppleMyungjo'
rcParams['pdf.fonttype'] = 42
rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.ticker
from matplotlib.legend_handler import HandlerTuple

colors_light = ["#b0d4f6", "#ffc194", "#9ce7b0", "#ffb1ab"]
colors_medium = ["#598ed9", "#f3985c", "#7ad277", "#e07672"]
colors_dark = ["#5d87be", "#e59764", "#65b47b", "#d16465"]

x = [1, 2, 3, 4, 5]

x_ticks = [1, 2, 3, 4, 5]

first = ['sandwich', 'oven', 'tennis racket', 'shirt', 'grass']
first_value = [61, 78, 63, 77, 76]
second = ['hotdog', 'refrigerator', 'baseball bat', 'jacket', 'leaf']
second_value = [63, 74, 75, 75, 75]
third = ['pizza', 'microwave', 'sports ball', 'tie', 'flower']
third_value = [57, 76, 76, 81, 69]

affordance = ['edible', 'electric', 'sports', 'wearable', 'flora']

first_value_increase = [67, 83, 72, 81, 82]
second_value_increase = [68, 80, 83, 84, 80]
third_value_increase = [60, 82, 86, 83, 75]

print ('5 shot mean = ', sum(first_value + second_value + third_value) / 15)
print ('15 shot mean = ', sum(first_value_increase + second_value_increase + third_value_increase) / 15)

fig, axes = plt.subplots(1, 1, figsize=(9,3.5))

b_a = axes.bar(np.asarray(x_ticks) + 0.2, first_value_increase, 0.15, label="", zorder=1, color=colors_light[0])
b_b = axes.bar(np.asarray(x_ticks) + 0.4, second_value_increase, 0.15, label="", zorder=1, color=colors_light[1])
b_c = axes.bar(np.asarray(x_ticks) + 0.6, third_value_increase, 0.15, label="", zorder=1, color=colors_light[2])

b_5a = axes.bar(np.asarray(x_ticks) + 0.2, first_value, 0.19, label="", zorder=2, color=colors_medium[0])
for i, bar in enumerate(b_5a):
    axes.text(bar.get_x() + bar.get_width()/2, 2, f'{first[i]}', ha='center', va='bottom', fontsize=20, rotation=90)

b_5b = axes.bar(np.asarray(x_ticks) + 0.4, second_value, 0.19, label="", zorder=2, color=colors_medium[1])
for i, bar in enumerate(b_5b):
    axes.text(bar.get_x() + bar.get_width()/2, 2, f'{second[i]}', ha='center', va='bottom', fontsize=20, rotation=90)

for i, bar in enumerate(b_5b):
    axes.text(bar.get_x() + bar.get_width()/2, -3, affordance[i], ha='center', va='top', fontsize=20)

b_5c = axes.bar(np.asarray(x_ticks) + 0.6, third_value, 0.19, label="", zorder=2, color=colors_medium[2])
for i, bar in enumerate(b_5c):
    axes.text(bar.get_x() + bar.get_width()/2, 2, f'{third[i]}', ha='center', va='bottom', fontsize=20, rotation=90)

plt.yticks(range(0, 101, 25))
plt.grid(axis='y', linestyle='--')

axes.set_ylabel('Performance', fontsize=25, labelpad=-10)
axes.set_xlabel('Novel Concept', fontsize=25, labelpad=23)
axes.set_ylim([0, 100])
plt.xticks([])

plt.subplots_adjust(left=0.1, right=0.98, top=0.92, bottom=0.20, wspace=0.9, hspace=0.9)

plt.legend([(b_5a, b_5b, b_5c), (b_a, b_b, b_c)], ['5-Shot', '15-Shot'], handler_map={tuple: HandlerTuple(ndivide=None)}, ncol=2, loc="center", fancybox=True, shadow=True, fontsize=20, bbox_to_anchor=[0.5, 1.0])

plt.savefig('node_addition_attr.png', format='png')
plt.savefig('node_addition_attr.pdf', format='pdf')


==> code/plot_onevstogether.py <==
import matplotlib
import matplotlib.font_manager
matplotlib.rc('xtick', labelsize=20) 
matplotlib.rc('ytick', labelsize=20) 
from matplotlib import rcParams 
# rcParams['font.family'] = 'AppleMyungjo'
rcParams["font.family"] = "Arial"
rcParams['pdf.fonttype'] = 42
rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import numpy as np
import matplotlib.ticker
from matplotlib.legend_handler import HandlerTuple

x = [0, 1, 2, 3, 4, 5, 10, 16]

x_ticks = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
x_labels = [0, 1, 2, 3, 4, 5, '...', 10, '...', 16]

perf_single = [44.6, 44.4, 44.3, 44.0, 43.8, 43.5, 0, 42.7, 0, 42.0]
perf_all = [44.6, 44.4, 44.2, 43.8, 43.4, 42.9, 0, 40.4, 0, 38.3]
# perf_single = np.asarray(perf_single, dtype=np.float64)
# perf_all = np.asarray(perf_all, dtype=np.float64)

fig, axes = plt.subplots(1, 1, figsize=(9,5))
bar1 = axes.bar(np.asarray(x_ticks) - 0.2, perf_single, 0.4, label="One-by-One", color='#598ed9')
axes.bar_label(bar1, labels=[f'{x:.1f}' for x in perf_single], fontsize=20, rotation=90, padding=10)
bar2 = axes.bar(np.asarray(x_ticks) + 0.2, perf_all, 0.4, label="All Classes", color='#f3985c')
axes.bar_label(bar2, labels=[f'{x:.1f}' for x in perf_all], fontsize=20, rotation=90, padding=10)
axes.set_xlabel('Number of Novel Concepts', fontsize=25, labelpad=0)
axes.set_ylabel('mAP Performance', fontsize=25, labelpad=0)
axes.set_ylim([36, 48])
# axes.legend(loc="upper right", ncol=1, fancybox=True, framealpha=1.0, fontsize=18)
plt.legend([(bar1), (bar2)], ['One-by-One', 'All Classes'], handler_map={tuple: HandlerTuple(ndivide=None)}, ncol=2, loc="center", fancybox=True, shadow=True, fontsize=20, bbox_to_anchor=[0.5, 1.0])

plt.subplots_adjust(left=0.09, right=0.98, top=0.91, bottom=0.15, wspace=0.9, hspace=0.9)
plt.xticks(ticks=x_ticks, labels=x_labels)

plt.savefig('one_by_one_vs_all_at_once.png', format='png')
plt.savefig('one_by_one_vs_all_at_once.pdf', format='pdf')


# fig.add_trace(go.Scatter(
#     x = [0, 0.99, 1, 1.99, 2, 2.99, 3, 3.99, 4, 4.99, 5, 5.99],
#     y = [44.6, 44.6, 44.0, 44.0, 43.0, 43.0, 42.5, 42.5, 42.0, 42.0, 41.2, 41.2],
#     mode='lines',
#     name="Adding concepts one-by-one"       # this sets its legend entry
# ))

# fig.add_trace(go.Scatter(
#     x = [0, 1, 2, 3, 4, 5, 5.99],
#     y = [39.5, 39.5, 39.5, 39.5, 39.5, 39.5, 39.5],
#     mode='lines',
#     name="Adding concepts all at once"       # this sets its legend entry
# ))

# fig = fig.update_layout(xaxis_title="Number of Novel Concepts", \
#                 yaxis_title="mAP Performance", \
#                 # yaxis_range=[0,50], \
#                 title="mAP Performance for adding concepts one-by-one vs all at once") 
# # plt.savefig('classifier_performance_vs_num_cls.png')
# fig.write_image("one_by_one_vs_all_at_once.pdf")

